A New Scheme for Solving High-Order DG Discretizations of Thermal Radiative Transfer using the Variable Eddington Factor Method

We present a new approach for solving high-order thermal radiative transfer (TRT) using the Variable Eddington Factor (VEF) method (also known as quasidiffusion). Our approach leverages the VEF equations, which consist of the first and second moments of the $S_N$ transport equation, to more efficiently compute the TRT solution for each time step. The scheme consists of two loops - an outer loop to converge the Eddington tensor and an inner loop to converge the iteration between the temperature equation and the VEF system. By converging the outer iteration, one obtains the fully implicit TRT solution for the given time step with a relatively low number of transport sweeps. However, one could choose to perform exactly one outer iteration (and therefore exactly one sweep) per time step, resulting in a semi-implicit scheme that is both highly efficient and robust. Our results indicate that the error between the one-sweep and fully implicit variants of our scheme may be small enough for consideration in many problems of interest.

==> ErrorAnalysis/plot_error.py <==
import numpy as np
from matplotlib import pyplot as plt

num_time_steps = 50
dt0 = 0.0625e-4
geom = 1.098535279
dt = dt0
scale = 1.098535279
max_dt = 1e-4

us_to_ns = 1000
dt0 *= us_to_ns
dt *= us_to_ns
max_dt *= us_to_ns

t = np.zeros(num_time_steps+1)
for index in range(num_time_steps):
  t[index+1] = t[index] + dt
  dt = min(dt*scale, max_dt)
print(t)

errors_onesweep = np.genfromtxt('errors_oneupwind.txt')
errors_fullconv = np.genfromtxt('errors_fullconv.txt')
errors_diffusion = np.genfromtxt('errors_diffusion.txt')
errors_comparison = np.genfromtxt('errors_comparison.txt')

markers_on = [10,23,30,35,40,45]
plt.semilogy(t[1:],errors_fullconv[1:,0], 'r-v', markevery=markers_on, label=r'$T_{full}$ vs. $T_{ref}$')
#plt.semilogy(t[1:],errors_fullconv[1:,1], 'r:v', markevery=markers_on, label=r'$\varphi_{full}$ vs. $\varphi_{ref}$')
plt.semilogy(t[1:],errors_onesweep[1:,0], 'b-^', markevery=markers_on, label=r'$T_{one}$ vs. $T_{ref}$')
#plt.semilogy(t[1:],errors_onesweep[1:,1], 'b:^', markevery=markers_on, label=r'$\varphi_{one}$ vs. $\varphi_{ref}$')
plt.semilogy(t[1:],errors_diffusion[1:,0], 'm-s', markevery=markers_on, label=r'$T_{diff}$ vs. $T_{ref}$')
#plt.semilogy(t[1:],errors_diffusion[1:,1], 'm:s', markevery=markers_on, label=r'$\varphi_{diff}$ vs. $\varphi_{ref}$')
plt.semilogy(t[1:],errors_comparison[1:,0], 'k-o', markevery=markers_on, label=r'$T_{one}$ vs. $T_{full}$')
#plt.semilogy(t[1:],errors_comparison[1:,1], 'k:o', markevery=markers_on, label=r'$\varphi_{one}$ vs. $\varphi_{full}$')
figure = plt.gcf()
figure.set_size_inches(5.2,3.6)
plt.xlabel('Time (ns)')
plt.ylabel('Relative L2 Error')
plt.legend(loc='best',ncol=2)
plt.savefig("error.pdf", dpi=600)
#plt.show()

